Preventive Replacement Policies of Parallel/Series Systems with Dependent Components under Deviation Costs

This manuscript studies the preventive replacement policy for a series or parallel system consisting of n independent or dependent heterogeneous components. Firstly, for the age replacement policy, Some sufficient conditions for the existence and uniqueness of the optimal replacement time for both the series and parallel systems are provided. By introducing deviation costs, the expected cost rate of the system is optimized, and the optimal replacement time of the system is extended. Secondly, the periodic replacement policy for series and parallel systems is considered in the dependent case, and a sufficient condition for the existence and uniqueness of the optimal number of periods is provided. Some numerical examples are given to illustrate and discuss the above preventive replacement policies.

==> lizi/C-lisan-T.r <==
ct_values <- c(1, 2, 4, 5, 6.5, 8.5, 15)  # 这里定义不同的 ct 值

# 其他的变量和函数定义
cf <- 100
cp <- 5
n <- 4
l1 <- 0.4
a1 <- 2.5

f1 <- function(t) {
    return(exp(-(l1 * t)^a1))  
}

# 定义一个函数，用于给定的 ct 值求解 T
solve_for_ct <- function(ct) {
    f2 <- function(t) {
        return(f1(t)^(n^(1/ct)))  
    }
    f3 <- function(t) {
        return(n^(1/ct)*l1*a1*(l1*t)^(a1-1))  
    }
    s <- cf / (cf - n * cp)
    f <- function(x) {
        return(f3(x) * integrate(f2, lower = 0, upper = x)$value + f2(x) - s)  
    }
    solution <- uniroot(f, interval = c(0, 10))$root
    return(solution)
}

# 对每个 ct 值求解并打印结果
results <- sapply(ct_values, solve_for_ct)
print(results)
#0.7079510 0.9341204 1.0730487 1.1032182 1.1318189 1.1547683 1.1879007

==> lizi/lier/B-lier-Cp.r <==
 n <- 2
 K <- 11
 k <- 0.1
 cf <- 100
 cp <- 5
 ct <- 2
 l1 <- 0.4
 a1 <- 2.5
# 定义函数
f1 <- function(t) {
    return(1-exp(-(l1 * t)^a1))  
}
f2 <- function(t) {
    return(f1(t)^(n^(1/ct)))  
}
f3 <- function(t) {
    return(1-f2(t))  
}
f <- function(K) {
  return((n*cp+(cf-n*cp)*f2(K*k))/integrate(f3, lower = 0, upper = K*k)$value)
}


# 计算特定点的函数值
function_value <- f(K)
print(function_value)
#c2=13.34774,c3=14.94886,c4=16.64144,c5=18.32594,c6=19.92763,c7=21.48761,c8=22.94275

==> lizi/lier/B-lier-K.r <==
  n <- 2
  cf <- 100
  cp <- 5
  l1 <- 0.4
  a1 <- 2.5
  ct=2
  k=0.1

f1 <- function(t) {
    return(1-exp(-(l1 * t)^a1))  
}
f2 <- function(t) {
    return(f1(t)^(n^(1/ct)))  
}
f3 <- function(t) {
    return(1-f2(t))  
}
f4 <- function(K) {
    return(integrate(f3, lower = K*k , upper = (K+1)*k)$value)  
}
s <- n*cp / (cf-n*cp)
f <- function(K) {
  return( integrate(f3, lower = 0, upper = K*k)$value*(f2((K+1)*k)-f2(K*k))/f4(K)-f2(K*k) - s)
}

# 寻找满足不等式的最小K值
K <- 0
while (f(K) < 0) {
  K <- K + 1
}

# 打印结果
print(paste("满足不等式的最小K值:", K))

==> lizi/lier/B-lier-cd-Cp1.r <==
 up <- 2.493834
 K <- 11
 n <- 2
 cd1 <- 2
 cd2 <- 1
 k <- 0.1
 cf <- 100
 cp <- 5
 ct <- 2
 l1 <- 0.4
 a1 <- 2.5
 
 
# 定义函数
f1 <- function(t) {
    return(1-exp(-(l1 * t)^a1))  
}
f2 <- function(t) {
    return(f1(t)^(n^(1/ct)))  
}
f3 <- function(t) {
    return(1-f2(t))  
}
f <- function(K) {
  return((n*cp+(cf-n*cp)*f2(K*k)+cd1*integrate(f2, lower = 0, upper = K*k)$value+cd2*up)/integrate(f3, lower = 0, upper = K*k)$value-cd2)
}


# 计算特定点的函数值
function_value <- f(K)
print(function_value)
#c2=14.66416,c3=15.89763,c4=17.41749,c5=18.97735,c6=20.51512,c7=21.98748,c8=,
#c2=18.95075,c3=19.26035,c4=20.23766,c5=21.39202,c6=22.65481,c7=23.88365,c8=25.09938,

==> lizi/lier/B-lier-cd-K.r <==
  up <- 2.493834
  n <- 2
  cd1 <- 2
  cd2 <- 1
  cf <- 100
  cp <- 5
  l1 <- 0.4
  a1 <- 2.5
  ct=2
  k=0.1
f1 <- function(t) {
    return(1-exp(-(l1 * t)^a1))  
}
f2 <- function(t) {
    return(f1(t)^(n^(1/ct)))  
}
f3 <- function(t) {
  return(1-f2(t))
}
f4 <- function(K) {
    return(integrate(f3, lower = K*k , upper = (K+1)*k)$value)  
}
f5 <- function(K) {
  return(integrate(f3, lower = 0, upper = K*k )$value*(f2((K+1)*k)-f2(K*k))/f4(K)-f2(K*k))
}
f6 <- function(K) {
  return(integrate(f2, lower = K*k , upper = (K+1)*k)$value)
}
f7 <- function(K) {
  return(f6(K)/f4(K)*integrate(f3, lower = 0, upper = K*k)$value-integrate(f2, lower = 0, upper = K*k)$value)
}
s=n*cp+cd2*up
f <- function(x) {
    return((cf-n*cp)*f5(K)+cd1*f7(K)-s)  
}
# 寻找满足不等式的最小K值
K <- 0
while (f(K) < 0) {
  K <- K + 1
}

# 打印结果
print(paste("满足不等式的最小K值:", K))

==> lizi/lier/C-lier-Cs.r <==
 K<-7
 n <- 2
 k <- 0.1
 cp <- 5
 cf <- 100
 ct <- 2
 l1 <- 0.4
 a1 <- 2.5
# 定义函数
f1 <- function(t) {
    return(exp(-(l1 * t)^a1))  
}
f2 <- function(t) {
    return(f1(t)^(n^(1/ct)))  
}
f <- function(K) {
  return((cf-(cf-n*cp)*f2(K*k))/integrate(f2, lower = 0, upper = K*k)$value)
}


# 计算特定点的函数值
function_value <- f(K)
print(function_value)
#c2=21.84799,c3=29.66555,c4=36.57915,c5=42.78004,c6=48.42872,c7=53.56318,c8=58.10397

==> lizi/lier/C-lier-K.r <==
  n <- 2
  cf <- 100
  cp <- 5
  l1 <- 0.4
  a1 <- 2.5
  ct <- 2
  k <- 0.1

f1 <- function(t) {
    return(exp(-(l1 * t)^a1))  
}
f2 <- function(t) {
    return(f1(t)^(n^(1/ct)))  
}
f3 <- function(K) {
    return(integrate(f2, lower = K*k , upper = (K+1)*k)$value)  
}
s <- cf / (cf-n*cp)
f <- function(K) {
  return( integrate(f2, lower = 0, upper = K*k )$value*(f2(K*k)-f2((K+1)*k))/f3(K)+f2(K*k) - s)
}

# 寻找满足不等式的最小K值
K <- 0
while (f(K) < 0) {
  K <- K + 1
}

# 打印结果
print(paste("满足不等式的最小K值:", K))
#k2=8,

==> lizi/lier/C-lier-cd-Cs1.r <==
 us <- 1.93102
 K <- 8
 n <- 2
 cd1 <- 2
 cd2 <- 1
 k <- 0.1
 cf <- 100
 cp <- 5
 ct <- 2
 l1 <- 0.4
 a1 <- 2.5
# 定义函数
f1 <- function(t) {
    return(exp(-(l1 * t)^a1))  
}
f2 <- function(t) {
    return(f1(t)^(n^(1/ct)))  
}
f3 <- function(t) {
    return(1-f2(t))  
}
f <- function(K) {
  return((cf-(cf-n*cp)*f2(K*k)+cd1*integrate(f3, lower = 0, upper = K*k)$value+cd2*us)/integrate(f2, lower = 0, upper = K*k)$value-cd2)
}


# 计算特定点的函数值
function_value <- f(K)
print(function_value)
#c2=23.36502,c3=30.79693,c4=37.55146,c5=43.62045,c6=49.14326,c7=54.20963,c8=58.73639,
#c2=28.3569,c3=39.947,c4=41.124,c5=46.72022,c6=52.00143,c7=56.7814,c8=61.26609,

==> lizi/lier/C-lier-cd-K.r <==
  n <- 2
  us <- 1.93102
  cd1 <- 2
  cd2 <- 1
  cf <- 100
  cp <- 5
  l1 <- 0.4
  a1 <- 2.5
  ct=2
  k=0.1
f1 <- function(t) {
    return(exp(-(l1 * t)^a1))  
}
f2 <- function(t) {
    return(f1(t)^(n^(1/ct)))  
}
f3 <- function(K) {
    return(integrate(f2, lower = K*k , upper = (K+1)*k)$value)  
}
f4 <- function(K) {
  return(integrate(f2, lower = 0, upper = K*k )$value*(f2(K*k)-f2((K+1)*k))/f3(K)+f2(K*k))
}
f5 <- function(t) {
  return(1-f2(t))
}
f6 <- function(K) {
  return(integrate(f5, lower = K*k , upper = (K+1)*k)$value)
}
f7 <- function(K) {
  return(f6(K)/f3(K)*integrate(f2, lower = 0, upper = K*k)$value-integrate(f5, lower = 0, upper = K*k)$value)
}
s=cf+cd2*us
f <- function(x) {
    return((cf-n*cp)*f4(K)+cd1*f7(K)-s)  
}
# 寻找满足不等式的最小K值
K <- 0
while (f(K) < 0) {
  K <- K + 1
}

# 打印结果
print(paste("满足不等式的最小K值:", K))


==> lizi/lisan/B-lisan-T.r <==
  ct_values <- c(1, 2, 4, 5, 6.5, 8.5, 15)  # 这里定义不同的 ct 值
  cf <- 100
  cp <- 5
  n <-4
  l1 <- 0.4#0.6
  a1 <- 2.5#1.5

f1 <- function(t) {
    return(1-exp(-(l1 * t)^a1))  
}
# 定义一个函数，用于给定的 ct 值求解 T
solve_for_ct <- function(ct) {
f2 <- function(t) {
    return(f1(t)^(n^(1/ct)))  
}
f3 <- function(t) {
    return((n^(1/ct)*f1(t)^(n^(1/ct)-1)*l1*a1*(l1*t)^(a1-1)*exp(-(l1*t)^a1))/(1-f1(t)^(n^(1/ct))))  
}
f4 <- function(t) {
    return(1-f2(t))  
}
s <- n*cp / (cf-n*cp)
f <- function(x) {
    return(f3(x)*integrate(f4, lower = 0, upper = x)$value-f2(x)-s )  
}
    solution <- uniroot(f, interval = c(0, 10))$root
    return(solution)
}

# 对每个 ct 值求解并打印结果
results <- sapply(ct_values, solve_for_ct)
print(results) 
#2.011865 1.563473 1.372418 1.339329 1.310788 1.289890 1.262930
##1.3665242 1.0499004 0.9970472 1.0028732 1.0153653 1.0307902 1.0625306

==> lizi/lisan/B-lisan-cd-Cp1.r <==
 ct_values <- c(1, 2, 4, 5, 6.5, 8.5, 15)  # 这里定义不同的 ct 值
 x_values <- c(1.559248, 1.230754, 1.158803, 1.156708, 1.159307, 1.164622, 1.177278)
 n=4
 cf <- 100
 cp <- 5
 l1 <- 0.6
 a1 <- 1.5
 cd1 <- 10
 cd2 <- 5
# 定义函数
f1 <- function(t) {
    return(1-exp(-(l1 * t)^a1))  
}
compute_f <- function(ct, x) {
f2 <- function(t) {
    return(f1(t)^(n^(1/ct)))  
}
f3 <- function(t) {
    return(1-f2(t))  
}
f <- function(x) {
  return((n*cp+(cf-n*cp)*f2(x)+cd1*integrate(f2, lower = 0, upper = x)$value+cd2*integrate(f3, lower = 0, upper = Inf)$value)/(integrate(f3, lower = 0, upper = x)$value)-cd2)
}
return(f(x))
}

# 计算所有组合的函数值
results <- mapply(compute_f, ct_values, x_values)

# 打印结果
print(results)
#12.09345 17.41645 21.95266 23.09113 24.22455 25.17298 26.60362
#14.26233 20.21804 25.09943 26.30424 27.49708 28.49064 29.98226
##20.27040 33.38685 44.67505 47.44354 50.15872 52.39489 55.69949
##23.64704 37.38804 48.82642 51.61444 54.35096 56.60960 59.96152

==> lizi/lisan/B-lisan-cd-T.r <==
ct_values <- c(1, 2, 4, 5, 6.5, 8.5, 15)  # 这里定义不同的 ct 值
up_values <- c(2.627570, 2.061328, 1.779226, 1.723499, 1.672363, 1.632489, 1.576723)
n <- 4
cd1 <- 2
cd2 <- 1
cf <- 100
cp <- 5
l1 <- 0.6
a1 <- 1.5

f1 <- function(t) {
  return(1 - exp(-(l1 * t)^a1))
}

# 定义一个函数，用于给定的 ct 值求解 T
solve_for_ct <- function(ct, up) {
  f2 <- function(t) {
    return(f1(t)^(n^(1 / ct)))
  }
  f3 <- function(t) {
    return((n^(1 / ct) * f1(t)^(n^(1 / ct) - 1) * l1 * a1 * (l1 * t)^(a1 - 1) * exp(-(l1 * t)^a1)) / (1 - f1(t)^(n^(1 / ct))))
  }
  f4 <- function(t) {
    return(1 - f2(t))
  }
  f5 <- function(x) {
    return(f3(x) * integrate(f4, lower = 0, upper = x)$value - f2(x))
  }
  f6 <- function(x) {
    return(f2(x) / (1 - f2(x)) * integrate(f4, lower = 0, upper = x)$value - integrate(f2, lower = 0, upper = x)$value)
  }
  s <- n * cp + cd2 * up
  f <- function(x) {
    return((cf - n * cp) * f5(x) + cd1 * f6(x) - s)
  }
  solution <- uniroot(f, interval = c(0, 10))$root
  return(solution)
}

# 对每个 ct 值求解并打印结果
results <- mapply(solve_for_ct, ct_values, up_values)
print(results)
#2.055216 1.609956 1.419194 1.386024 1.357337 1.336279 1.309010
#2.190794 1.758131 1.569095 1.535600 1.506333 1.484610 1.456039
##1.411216 1.091805 1.036017 1.040575 1.051338 1.064845 1.092712
##1.559248 1.230754 1.158803 1.156708 1.159307 1.164622 1.177278

==> lizi/lisan/C-lisan-Cs.r <==
# 定义不同的 ct 和 x 值
ct_values <- c(1, 2, 4, 5, 6.5, 8.5, 15)
x_values <- c(0.4467845, 0.7092223, 0.8935405, 0.9358189, 0.9766056, 1.0098265, 1.0585250)

# 其他的变量定义
n <- 4
cf <- 100
cp <- 5
l1 <- 0.4
a1 <- 2.5

# 定义函数
f1 <- function(t) {
    return(exp(-(l1 * t)^a1))  
}
solve_for_ct <- function(ct,x) {
f2 <- function(t) {
    return(f1(t)^(n^(1/ct)))  
}
f <- function(x, ct) {
  return((cf-(cf-n*cp)*f2(x))/integrate(f2, lower = 0, upper = x)$value)
}
return(f(x))
}

# 计算所有组合的 f(x) 值
results <- mapply(compute_f, ct_values, x_values)

# 打印结果
print(results)

#48.22195 36.54385 31.81443 30.94454 30.16269 29.56330 28.74005
##149.11357  93.93540  74.55559  71.18951  68.21696  65.97237  62.93555

==> lizi/lisan/C-lisan-T.r <==
ct_values <- c(1, 2, 4, 5, 6.5, 8.5, 15)  # 这里定义不同的 ct 值

# 其他的变量和函数定义
cf <- 100
cp <- 5
n <- 4
l1 <- 0.6
a1 <- 1.5

f1 <- function(t) {
    return(exp(-(l1 * t)^a1))  
}

# 定义一个函数，用于给定的 ct 值求解 T
solve_for_ct <- function(ct) {
    f2 <- function(t) {
        return(f1(t)^(n^(1/ct)))  
    }
    f3 <- function(t) {
        return(n^(1/ct)*l1*a1*(l1*t)^(a1-1))  
    }
    s <- cf / (cf - n * cp)
    f <- function(x) {
        return(f3(x) * integrate(f2, lower = 0, upper = x)$value + f2(x) - s)  
    }
    solution <- uniroot(f, interval = c(0, 10))$root
    return(solution)
}

# 对每个 ct 值求解并打印结果
results <- sapply(ct_values, solve_for_ct)
print(results)
#0.7079510 0.9341204 1.0730487 1.1032182 1.1318189 1.1547683 1.1879007
##0.4467845 0.7092223 0.8935405 0.9358189 0.9766056 1.0098265 1.0585250

==> lizi/lisan/C-lisan-cd-Cs1.r <==
# 定义不同的 ct, x 和 us 值
ct_values <- c(1, 2, 4, 5, 6.5, 8.5, 15)
x_values <- c(0.7232787, 0.9605988, 1.1077837, 1.1398399, 1.1703283, 1.1948229, 1.2302123)
us_values <- c(1.273998, 1.681051, 1.931020, 1.985308, 2.036774, 2.078072, 2.137656)

# 其他的变量定义
n <- 4
cd1 <- 2
cd2 <- 1
cf <- 100
cp <- 5
l1 <- 0.4
a1 <- 2.5

# 定义函数
f1 <- function(t) {
  return(exp(-(l1 * t)^a1))  
}

# 定义一个函数，用于给定的 ct, x 和 us 值计算 f(x)
compute_f <- function(ct, x, us) {
  f2 <- function(t) {
    return(f1(t)^(n^(1/ct)))  
  }
  f3 <- function(t) {
    return(1 - f2(t))  
  }
  f <- function(x) {
    return((cf - (cf - n * cp) * f2(x) + cd1 * integrate(f3, lower = 0, upper = x)$value + cd2 * us) / (integrate(f2, lower = 0, upper = x)$value) - cd2)
  }
  return(f(x))
}

# 计算所有组合的函数值
results <- mapply(compute_f, ct_values, x_values, us_values)

# 打印结果
print(results)
#49.20672 37.53017 32.79933 31.92935 31.14743 30.54800 29.72394
#52.81484 41.05506 36.27728 35.39748 34.60636 33.99964 33.16520
##150.22133  95.04262  75.66314  72.29614  69.32324  67.07868  64.04225
##154.62536  99.43159  80.04338  76.67455  73.69994  71.45403  68.41568

==> lizi/lisan/C-lisan-cd-T.r <==
# 定义不同的 ct 和 us 值
ct_values <- c(1, 2, 4, 5, 6.5, 8.5, 15)
us_values <- c(0.5970912, 0.9478232, 1.1941824, 1.2506602, 1.3051615, 1.3495643, 1.4146720)

# 其他的变量定义
cf <- 100
cp <- 5
n <- 4
l1 <- 0.6
a1 <- 1.5
cd1 <- 2
cd2 <- 1

f1 <- function(t) {
    return(exp(-(l1 * t)^a1))  
}

# 定义一个函数，用于给定的 ct 和 us 值求解 T
solve_for_ct <- function(ct, us) {
    f2 <- function(t) {
        return(f1(t)^(n^(1/ct)))  
    }
    f3 <- function(t) {
        return(n^(1/ct) * l1 * a1 * (l1 * t)^(a1 - 1))  
    }
    f4 <- function(x) {
        return(f3(x) * integrate(f2, lower = 0, upper = x)$value + f2(x))  
    }
    f5 <- function(t) {
        return(1 - f2(t))  
    }
    f6 <- function(x) {
        return((1 - f2(x)) / f2(x) * integrate(f2, lower = 0, upper = x)$value - integrate(f5, lower = 0, upper = x)$value)  
    }
    s <- cf + cd2 * us
    f <- function(x) {
        return((cf - n * cp) * f4(x) + cd1 * f6(x) - s)  
    }
    solution <- uniroot(f, interval = c(0, 10))$root
    return(solution)
}

# 对每个 ct 和 us 值求解并打印结果
results <- mapply(solve_for_ct, ct_values, us_values)
print(results)

#0.7232787 0.9605988 1.1077837 1.1398399 1.1703283 1.1948229 1.2302123
#0.7767046 1.0490665 1.2210417 1.2588373 1.2948067 1.3237661 1.3656987
##0.4503851 0.7181238 0.9074308 0.9509821 0.9930584 1.0273740 1.0777477
##0.4623538 0.7447575 0.9463833 0.9929314 1.0379515 1.0747003 1.1286944

==> lizi/lisan/____-__.r <==
  ct_values <- c(1, 2, 4, 5, 6.5, 8.5, 15)  # 这里定义不同的 ct 值
  cf <- 100
  cp <- 5
  n<-4
  l1 <- 0.6
  a1 <- 1.5
  f1 <- function(t) {
    return(exp(-(l1 * t)^a1))  
}
solve_for_ct <- function(ct) {
f2 <- function(t) {
    return(f1(t)^(n^(1/ct)))  
}

 result <- integrate(f2, lower = 0, upper = Inf)$value  
}
# 对每个 ct 值求解并打印结果
results <- sapply(ct_values, solve_for_ct)
print(results)
#1.273998 1.681051 1.931020 1.985308 2.036774 2.078072 2.137656
##0.5970912 0.9478232 1.1941824 1.2506602 1.3051615 1.3495643 1.4146720

==> lizi/lisi/B-lisi-Cp.r <==
 # 定义不同的 ct 和 K 值
ct_values <- c(1, 2, 4, 5, 6.5, 8.5, 15)
K_values <- c(20, 16, 14, 13, 13, 13, 13)
 n <- 4
 k <- 0.1
 cf <- 100
 cp <- 5
 l1 <- 0.4
 a1 <- 2.5
# 定义函数
f1 <- function(t) {
    return(1-exp(-(l1 * t)^a1))  
}

# 定义一个函数，用于给定的 ct 和 K 值求解 f(K)
solve_for_ct <- function(ct, K) {
f2 <- function(t) {
    return(f1(t)^(n^(1/ct)))  
}
f3 <- function(t) {
    return(1-f2(t))  
}
f <- function(K) {
  return((n*cp+(cf-n*cp)*f2(K*k))/integrate(f3, lower = 0, upper = K*k)$value)
}
  return(f(K))
}

# 计算所有组合的 f(K) 值
results <- mapply(solve_for_ct, ct_values, K_values)

# 打印结果
print(results)
#11.48993 16.64144 21.07644 22.20733 23.30845 24.24558 25.67682


==> lizi/lisi/B-lisi-K.r <==
  ct_values <- c(1, 2, 4, 5, 6.5, 8.5, 15)
  n <- 4
  cf <- 100
  cp <- 5
  l1 <- 0.4
  a1 <- 2.5
  k=0.1

f1 <- function(t) {
    return(1-exp(-(l1 * t)^a1))  
}
solve_for_ct <- function(ct) {
f2 <- function(t) {
    return(f1(t)^(n^(1/ct)))  
}
f3 <- function(t) {
    return(1-f2(t))  
}
f4 <- function(K) {
    return(integrate(f3, lower = K*k , upper = (K+1)*k)$value)  
}
s <- n*cp / (cf-n*cp)
f <- function(K) {
  return( integrate(f3, lower = 0, upper = K*k)$value*(f2((K+1)*k)-f2(K*k))/f4(K)-f2(K*k) - s)
}

# 寻找满足不等式的最小K值
  K <- 0
  while (f(K) < 0 && K < 10000) { # 防止无限循环
    K <- K + 1
  }
  
  if (K == 10000) {
    return(NA)  # 如果K达到最大值且没有找到解
  } else {
    return(K)  # 返回实际的时间值
  }
}

# 对每个 ct 值求解并打印结果
results <- sapply(ct_values, solve_for_ct)
print(results)
#20 16 14 13 13 13 13

==> lizi/lisi/B-lisi-cd-Cp1.r <==
 # 定义 us 和 ct 值
 up_values <- c(3.229811, 2.755269, 2.493834, 2.439739, 2.389314, 2.349451, 2.292868)
 ct_values <- c(1, 2, 4, 5, 6.5, 8.5, 15)
 K_values <- c(21, 16, 14, 14, 14, 13, 13)
 n <- 4
 cd1 <- 2
 cd2 <- 1
 k <- 0.1
 cf <- 100
 cp <- 5
 l1 <- 0.4
 a1 <- 2.5
 
 
# 定义函数
f1 <- function(t) {
    return(1-exp(-(l1 * t)^a1))  
}
compute_f <- function(ct, K, up) {
f2 <- function(t) {
    return(f1(t)^(n^(1/ct)))  
}
f3 <- function(t) {
    return(1-f2(t))  
}
f <- function(K) {
  return((n*cp+(cf-n*cp)*f2(K*k)+cd1*integrate(f2, lower = 0, upper = K*k)$value+cd2*up)/integrate(f3, lower = 0, upper = K*k)$value-cd2)
}
  return(f(K))
}

# 计算所有组合的函数值
results <- mapply(compute_f, ct_values, K_values, up_values)

# 打印结果
print(results)
#12.11064 17.41749 21.95696 23.09340 24.24551 25.18910 26.60460
#14.26318 20.23766 25.11071 26.31993 27.49757 28.49351 30.00531

==> lizi/lisi/B-lisi-cd-K.r <==
  # 定义 us 和 ct 值
  up_values <- c(3.229811, 2.755269, 2.493834, 2.439739, 2.389314, 2.349451, 2.292868)
  ct_values <- c(1, 2, 4, 5, 6.5, 8.5, 15)
  n <- 4
  cd1 <- 2
  cd2 <- 1
  cf <- 100
  cp <- 5
  l1 <- 0.4
  a1 <- 2.5
  k=0.1
f1 <- function(t) {
    return(1-exp(-(l1 * t)^a1))  
}
solve_for_ct <- function(ct, up) {
f2 <- function(t) {
    return(f1(t)^(n^(1/ct)))  
}
f3 <- function(t) {
  return(1-f2(t))
}
f4 <- function(K) {
    return(integrate(f3, lower = K*k , upper = (K+1)*k)$value)  
}
f5 <- function(K) {
  return(integrate(f3, lower = 0, upper = K*k )$value*(f2((K+1)*k)-f2(K*k))/f4(K)-f2(K*k))
}
f6 <- function(K) {
  return(integrate(f2, lower = K*k , upper = (K+1)*k)$value)
}
f7 <- function(K) {
  return(f6(K)/f4(K)*integrate(f3, lower = 0, upper = K*k)$value-integrate(f2, lower = 0, upper = K*k)$value)
}
s=n*cp+cd2*up
f <- function(x) {
    return((cf-n*cp)*f5(K)+cd1*f7(K)-s)  
}
    
    # 寻找满足不等式的最小K值
    K <- 0
    while (f(K) < 0 && K < 10000) { # 防止无限循环
        K <- K + 1
    }
    
    if (K == 10000) {
        return(NA)  # 如果K达到最大值且没有找到解
    } else {
        return(K)  # 返回实际的时间值
    }
}

# 计算所有组合的 K 值
results <- mapply(solve_for_ct, ct_values, up_values)

# 打印结果
print(results)
#21 16 14 14 14 13 13
#22 18 16 15 15 15 15

==> lizi/lisi/C-lisi-Cs.r <==
# 定义不同的 ct 和 K 值
ct_values <- c(1, 2, 4, 5, 6.5, 8.5, 15)
K_values <- c(7, 9, 11, 11, 11, 12, 12)

# 其他的变量定义
n <- 4
k <- 0.1
cp <- 5
cf <- 100
l1 <- 0.4
a1 <- 2.5

# 定义函数
f1 <- function(t) {
  return(exp(-(l1 * t)^a1))  
}

# 定义一个函数，用于给定的 ct 和 K 值求解 f(K)
solve_for_ct <- function(ct, K) {
  f2 <- function(t) {
    return(f1(t)^(n^(1/ct)))  
  }
  f <- function(K) {
    return((cf - (cf - n * cp) * f2(K * k)) / integrate(f2, lower = 0, upper = K * k)$value)
  }
  return(f(K))
}

# 计算所有组合的 f(K) 值
results <- mapply(solve_for_ct, ct_values, K_values)

# 打印结果
print(results)

#48.22621 36.57915 31.82772 30.94494 30.17911 29.59235 28.74134

==> lizi/lisi/C-lisi-K.r <==
# 定义不同的 ct 值
ct_values <- c(1, 2, 4, 5, 6.5, 8.5, 15)
n <- 4
cf <- 100
cp <- 5
l1 <- 0.4
a1 <- 2.5
k <- 0.1

# 定义函数
f1 <- function(t) {
  return(exp(-(l1 * t)^a1))  
}

# 定义一个函数，用于给定的 ct 值求解 T
solve_for_ct <- function(ct) {
  f2 <- function(t) {
    return(f1(t)^(n^(1/ct)))  
  }
  f3 <- function(K) {
    return(integrate(f2, lower = K * k, upper = (K + 1) * k)$value)  
  }
  s <- cf / (cf - n * cp)
  f <- function(K) {
    return(integrate(f2, lower = 0, upper = K * k)$value * (f2(K * k) - f2((K + 1) * k)) / f3(K) + f2(K * k) - s)
  }

  # 寻找满足不等式的最小K值
  K <- 0
  while (f(K) < 0 && K < 10000) { # 防止无限循环
    K <- K + 1
  }
  
  if (K == 10000) {
    return(NA)  # 如果K达到最大值且没有找到解
  } else {
    return(K)  # 返回实际的时间值
  }
}

# 对每个 ct 值求解并打印结果
results <- sapply(ct_values, solve_for_ct)
print(results)
#7  9 11 11 11 12 12


==> lizi/lisi/C-lisi-cd-Cs.r <==
# 定义不同的 ct 值和 K 值
ct_values <- c(1, 2, 4, 5, 6.5, 8.5, 15)
K_values <- c(7, 10, 11, 11, 12, 12, 12)
us_values <- c(1.273998, 1.681051, 1.931020, 1.985308, 2.036774, 2.078072, 2.137656)

# 其他的变量定义
n <- 4
cd1 <- 2
cd2 <- 1
k <- 0.1
cf <- 100
cp <- 5
l1 <- 0.4
a1 <- 2.5

# 定义函数
f1 <- function(t) {
  return(exp(-(l1 * t)^a1))  
}

compute_f <- function(ct, K, us) {
  f2 <- function(t) {
    return(f1(t)^(n^(1/ct)))  
  }
  f3 <- function(t) {
    return(1 - f2(t))  
  }
  f <- function(K) {
    return((cf - (cf - n * cp) * f2(K * k) + cd1 * integrate(f3, lower = 0, upper = K * k)$value + cd2 * us) / integrate(f2, lower = 0, upper = K * k)$value - cd2)
  }
  return(f(K))
}

# 计算所有组合的函数值
results <- mapply(compute_f, ct_values, K_values, us_values)

# 打印结果
print(results)
#49.22706 37.55146 32.77774 31.93371 31.13690 30.52408 29.71159
#52.84840 41.12400 36.28561 35.42540 34.60678 34.00820 33.18091

==> lizi/lisi/C-lisi-cd-K.r <==
# 定义 us 和 ct 值
us_values <- c(1.273998, 1.681051, 1.931020, 1.985308, 2.036774, 2.078072, 2.137656)
ct_values <- c(1, 2, 4, 5, 6.5, 8.5, 15)

# 其他的变量定义
n <- 4
cd1 <- 2
cd2 <- 1
cf <- 100
cp <- 5
l1 <- 0.4
a1 <- 2.5
k <- 0.1

# 定义函数
f1 <- function(t) {
    return(exp(-(l1 * t)^a1))  
}

# 定义一个函数，用于给定的 ct 和 us 值求解 K
solve_for_ct <- function(ct, us) {
    f2 <- function(t) {
        return(f1(t)^(n^(1/ct)))  
    }
    f3 <- function(K) {
        return(integrate(f2, lower = K * k, upper = (K + 1) * k)$value)  
    }
    f4 <- function(K) {
        return(integrate(f2, lower = 0, upper = K * k)$value * (f2(K * k) - f2((K + 1) * k)) / f3(K) + f2(K * k))
    }
    f5 <- function(t) {
        return(1 - f2(t))
    }
    f6 <- function(K) {
        return(integrate(f5, lower = K * k, upper = (K + 1) * k)$value)
    }
    f7 <- function(K) {
        return(f6(K) / f3(K) * integrate(f2, lower = 0, upper = K * k)$value - integrate(f5, lower = 0, upper = K * k)$value)
    }
    s <- cf + cd2 * us
    f <- function(K) {
        return((cf - n * cp) * f4(K) + cd1 * f7(K) - s)
    }
    
    # 寻找满足不等式的最小K值
    K <- 0
    while (f(K) < 0 && K < 10000) { # 防止无限循环
        K <- K + 1
    }
    
    if (K == 10000) {
        return(NA)  # 如果K达到最大值且没有找到解
    } else {
        return(K)  # 返回实际的时间值
    }
}

# 计算所有组合的 K 值
results <- mapply(solve_for_ct, ct_values, us_values)

# 打印结果
print(results)
#7 10 11 11 12 12 12
#8 11 12 13 13 13 14

==> lizi/liyi/B-liyi-Cs.r <==
 x<-1.066893
 n=2
 cf <- 100
 cp <- 5
 ct=2
 l1 <- 0.4
 a1 <- 2.5
# 定义函数
f1 <- function(t) {
    return(1-exp(-(l1 * t)^a1))  
}
f2 <- function(t) {
    return(f1(t)^(n^(1/ct)))  
}
f3 <- function(t) {
    return(1-f2(t))  
}
f <- function(x) {
  return(((n*cp)+(cf-n*cp)*f2(x))/integrate(f3, lower = 0, upper = x)$value)
}


# 计算特定点的函数值
function_value <- f(x)
print(function_value)
#c2=13.33357,c3=14.92318,c4=16.62801,c5=18.30835,c6=19.92763,c7=21.473,c8=22.9379

==> lizi/liyi/B-liyi-T.r <==
  cf <- 100
  cp <- 5
  n <-2
  l1 <- 0.4
  a1 <- 2.5
  ct <- 2
 

f1 <- function(t) {
    return(1-exp(-(l1 * t)^a1))  
}
f2 <- function(t) {
    return(f1(t)^(n^(1/ct)))  
}
f3 <- function(t) {
    return((n^(1/ct)*f1(t)^(n^(1/ct)-1)*l1*a1*(l1*t)^(a1-1)*exp(-(l1*t)^a1))/(1-f1(t)^(n^(1/ct))))  
}
f4 <- function(t) {
    return(1-f2(t))  
}
s <- n*cp / (cf-n*cp)
f <- function(x) {
    return(f3(x)*integrate(f4, lower = 0, upper = x)$value-f2(x)-s )  
}
# 求解方程
solution <- uniroot(f, interval = c(0, 10))  

# 打印解
print(solution$root) 
#T2=1.066893,T3=1.347482,T4=1.563473，T5=1.742615,T6=1.899036,T7=2.04127,T8=2.175053

==> lizi/liyi/B-liyi-cd-Cs1.r <==
 x<-1.139065
 up <- 2.493834
 n=2
 cf <- 100
 cp <- 5
 ct=2
 l1 <- 0.4
 a1 <- 2.5
 cd1 <- 2
 cd2 <- 1
# 定义函数
f1 <- function(t) {
    return(1-exp(-(l1 * t)^a1))  
}
f2 <- function(t) {
    return(f1(t)^(n^(1/ct)))  
}
f3 <- function(t) {
    return(1-f2(t))  
}
f <- function(x) {
  return((n*cp+(cf-n*cp)*f2(x)+cd1*integrate(f2, lower = 0, upper = x)$value+cd2*integrate(f3, lower = 0, upper = Inf)$value)/(integrate(f3, lower = 0, upper = x)$value)-cd2)
}


# 计算特定点的函数值
function_value <- f(x)
print(function_value)
#c2=14.64325,c3=15.89746,c4=17.41645,c5=18.9743,c6=20.50446,c7=21.98079,c8=23.38999
#c2=18.91661,c3=19.25406,c4=20.21804,c5=21.39052,c6=22.63072,c7=23.8775,c8=25.09901

==> lizi/liyi/B-liyi-cd-T.r <==
  up <- 2.493834
  n <-2
  cd1 <- 2
  cd2 <- 1
  cf <- 100
  cp <- 5
  l1 <- 0.4
  a1 <- 2.5
  ct <- 2

f1 <- function(t) {
    return(1-exp(-(l1 * t)^a1))  
}
f2 <- function(t) {
    return(f1(t)^(n^(1/ct)))  
}
f3 <- function(t) {
    return((n^(1/ct)*f1(t)^(n^(1/ct)-1)*l1*a1*(l1*t)^(a1-1)*exp(-(l1*t)^a1))/(1-f1(t)^(n^(1/ct))))  
}
f4 <- function(t) {
    return(1-f2(t))  
}
f5 <- function(x) {
    return(f3(x)*integrate(f4, lower = 0, upper = x)$value-f2(x))  
}
f6<- function(x) {
    return(f2(x)/(1-f2(x))*integrate(f4, lower = 0, upper = x)$value-integrate(f2, lower = 0, upper = x)$value)  
}
s <- n*cp+cd2*up
f<- function(x) {
    return((cf-n*cp)*f5(x)+cd1*f6(x)-s)  
}
# 求解方程
solution <- uniroot(f, interval = c(0, 10))  

# 打印解
print(solution$root) 
#T2=1.139065,T3=1.403765,T4=1.609956，T5=1.782319,T6=1.933773,T7=2.072068,T8=2.202451
#T2=1.349731,T3=1.577306,T4=1.758131，T5=1.911796,T6=2.048511,T7=2.174359,T8=2.293542


==> lizi/liyi/C-liyi-Cs.r <==
 x<-0.7716864
 n=2
 cp <- 5
 cf <- 100
 ct=2
 l1 <- 0.4
 a1 <- 2.5
# 定义函数
f <- function(x) {
  return((cf-n*cp)*n^(1/ct)*l1*a1*(l1*x)^(a1-1))
}


# 计算特定点的函数值
function_value <- f(x)
print(function_value)
#c2=21.82774,c3=29.61971,c4=36.54385,c5=42.77844,c6=48.41422,c7=53.50652,c8=58.09225

==> lizi/liyi/C-liyi-K.r <==
  cf <- 100
  cp <- 5
  n<-2
  l1 <- 0.4
  a1 <- 2.5
  ct=2
  k=0.1

f1 <- function(t) {
    return(exp(-(l1 * t)^a1))  
}
f2 <- function(t) {
    return(f1(t)^(n^(1/ct)))  
}
f3 <- function(K) {
    return(integrate(f2, lower = K*k , upper = (K+1)*k)$value)  
}
s <- cf / (cf-n*cp)
f <- function(K) {
  return( integrate(f2, lower = 0, upper = K*k )$value*(f2(K*k)-f2((K+1)*k))/f3(K)+f1(K*k) - s)
}

# 寻找满足不等式的最小K值
K <- 0
while (f(K) < 0) {
  K <- K + 1
}

# 打印结果
print(paste("满足不等式的最小K值:", K))

==> lizi/liyi/C-liyi-T.r <==
  cf <- 100
  cp <- 5
  n<-15
  l1 <- 0.4
  a1 <- 2.5
  ct=2
 

f1 <- function(t) {
    return(exp(-(l1 * t)^a1))  
}
f2 <- function(t) {
    return(f1(t)^(n^(1/ct)))  
}
f3 <- function(t) {
    return(n^(1/ct)*l1*a1*(l1*t)^(a1-1))  
}
s <- cf / (cf-n*cp)
f <- function(x) {
    return(f3(x)*integrate(f2, lower = 0, upper = x)$value+f2(x)-s )  
}
# 求解方程
solution <- uniroot(f, interval = c(0, 10))  

# 打印解
print(solution$root) 
#T2=0.7716864,T3=0.8583693,T4=0.9341204，T5=1.005524,T6=1.075985,T7=1.147897,T8=1.223361

==> lizi/liyi/C-liyi-cd-Cs1.r <==
 x <- 0.8257859
 us <- 1.93102
 n <- 2
 cd1 <- 2
 cd2 <- 1
 cf <- 100
 cp <- 5
 ct <- 2
 l1 <- 0.4
 a1 <- 2.5
# 定义函数
f1 <- function(t) {
    return(exp(-(l1 * t)^a1))  
}
f2 <- function(t) {
    return(f1(t)^(n^(1/ct)))  
}
f3 <- function(t) {
    return(1-f2(t))  
}
f <- function(x) {
  return((cf-(cf-n*cp)*f2(x)+cd1*integrate(f3, lower = 0, upper = x)$value+cd2*us)/(integrate(f2, lower = 0, upper = x)$value)-cd2)
}


# 计算特定点的函数值
function_value <- f(x)
print(function_value)
#c2=23.34774,c3=30.79613,c4=37.51023,c5=43.60246,c6=49.14113,c7=54.16998,c8=58.71799
#c2=28.35563,c3=34.94262,c4=41.05506,c5=46.71871,c6=51.95446,c7=56.7798,c8=

==> lizi/liyi/C-liyi-cd-T.r <==
  cf <- 100
  cp <- 5
  n<-2
  l1 <- 0.4
  a1 <- 2.5
  ct=2
  cd1 <- 2
  cd2 <- 1
  us <- 1.93102

f1 <- function(t) {
    return(exp(-(l1 * t)^a1))  
}
f2 <- function(t) {
    return(f1(t)^(n^(1/ct)))  
}
f3 <- function(t) {
    return(n^(1/ct)*l1*a1*(l1*t)^(a1-1))  
}
f4 <- function(x) {
    return(f3(x)*integrate(f2, lower = 0, upper = x)$value+f2(x))  
}
f5 <- function(t) {
    return(1-f2(t))  
}
f6 <- function(x) {
    return((1-f2(x))/f2(x)*integrate(f2, lower = 0, upper = x)$value-integrate(f5, lower = 0, upper = x)$value)  
}
s=cf+cd2*us
f <- function(x) {
    return((cf-n*cp)*f4(x)+cd1*f6(x)-s)  
}
# 求解方程
solution <- uniroot(f, interval = c(0, 10))  

# 打印解
print(solution$root) 
#T2=0.8257859,T3=0.8945613,T4=0.9605988,T5=1.02547,T6=1.090855,T7=1.15816,T8=1.228915
#T2=0.9926923,T3=1.012747,T4=1.049067,T5=1.092633,T6=1.140613,T7=1.19213,T8=1.246857

==> lizi/liyi/____-__.r <==
  cf <- 100
  cp <- 5
  n <- 2
  l1 <- 0.4
  a1 <- 2.5
  ct <- 2
f1 <- function(t) {
    return(1-exp(-(l1 * t)^a1))  
}
f2 <- function(t) {
    return(f1(t)^(n^(1/ct)))  
}
f3 <- function(t) {
    return(1-f2(t))  
}

 result <- integrate(f3, lower = 0, upper = Inf)$value  

# 打印结果
print(result)
#u2=2.493834,u3=2.648659,u4=2.755269,u5=2.836042,u6=2.900781,u7=2.954632,u8=3.000626

==> lizi/liyi/____.r <==
  cf <- 100
  cp <- 5
  n<-2
  l1 <- 0.4
  a1 <- 2.5
  ct=2
  f1 <- function(t) {
    return(exp(-(l1 * t)^a1))  
}
f2 <- function(t) {
    return(f1(t)^(n^(1/ct)))  
}

 result <- integrate(f2, lower = 0, upper = Inf)$value  

# 打印结果
print(result)
#u2=1.93102,u3=1.780609,u4=1.681051,u5=1.607677,u6=1.55011,u7=1.503049,u8=1.46344
